From Quivers to Geometry: 5d Conformal Matter

We show that all 5d balanced (ADE-shaped) special unitary quivers with no Chern-Simons level admit a UV completion which is a 5d conformal matter SCFT. We give explicit local Calabi-Yau threefolds realizing each of these models in M-theory. This unified description enables a systematic exploration of their physical properties, such as their Higgs Branch, as well as connections to class-S constructions and the affine Grassmannian.

==> anc/Code.m2 <==
-- Force M2 to treat the base as a field to ensure Gröbner bases compute correctly
K = toField(QQ[imagUnit] / ideal(imagUnit^2 + 1));

-- Target ring is always the same
S = K[symbol x, symbol y, symbol z];
x = S_0;
y = S_1;
z = S_2;

keepRunning = true;

print "This code is attached to the paper by Bourget, De Marco, Del Zotto, Grimminger, Sangiovanni called From Quivers to Geometry: 5d conformal matter. It implements the bottom arrow in equation (1.2). ";

while keepRunning do (

    print "";
    print "Choose the algebra type: A, D5, D6, E6, E7, or E8";
    print "Type quit or q to exit.";
    algString = read "Algebra = ";

    if algString == "quit" or algString == "q" then (
        keepRunning = false;
    ) else (

        validChoice = true;

        if algString == "A" then (

            n = value(read "Enter n for A_n: ");

            if class n =!= ZZ or n < 1 then (
                print "n must be a positive integer.";
                validChoice = false;
            ) else (

                -- Build the ring K[z1,e1,...,en,z2] dynamically
                varNames = flatten {
                    {getSymbol "z1"},
                    apply(toList(1..n), i -> getSymbol concatenate("e", toString i)),
                    {getSymbol "z2"}
                };

                Rpoly = K[toSequence varNames];

                Rvars = flatten entries vars Rpoly;
                z1 = Rvars#0;
                eVars = apply(toList(1..n), i -> Rvars#i);
                z2 = Rvars#(n+1);

                -- For A_n there is no extra hypersurface equation in the resolved ambient space
                E = 0_Rpoly;

                -- Exceptional curves
                curves = apply(toList(0..n-1), i -> ideal(eVars#i));

                -- Blow-down map
                xval = z2^(n+1);
                scan(toList(0..n-1), i -> xval = xval * (eVars#i)^(i+1));

                yval = z1^(n+1);
                scan(toList(0..n-1), i -> yval = yval * (eVars#i)^(n-i));

                zval = z1*z2;
                scan(toList(0..n-1), i -> zval = zval * (eVars#i));
            );

        ) else if algString == "D5" then (

            Rpoly = K[
                symbol d1, symbol d2, symbol d3, symbol d4,
                symbol d5, symbol d6, symbol d7
            ];

            Rvars = flatten entries vars Rpoly;
            d1 = Rvars#0; d2 = Rvars#1; d3 = Rvars#2; d4 = Rvars#3;
            d5 = Rvars#4; d6 = Rvars#5; d7 = Rvars#6;

            E = d1^2*d7 + d2^2*d3*d4*d6 + d3^4*d4^2*d5^4*d7;

            C1 = ideal(d5, d7*d1^2 + d4*d3*d2^2*d6);
            C2 = ideal(d7, d4);
            C3 = ideal(d7, d6);
            C4 = ideal(d6, d1 - imagUnit*d4*d3^2*d5^2);
            C5 = ideal(d6, d1 + imagUnit*d4*d3^2*d5^2);
            curves = {C1,C2,C3,C4,C5};

            xval = d4*d1*d5^2*d6^2*d7^2;
            yval = d4*d2*d5*d6^2*d7;
            zval = d4*d3*d5^2*d6*d7;

        ) else if algString == "D6" then (

            Rpoly = K[
                symbol d1, symbol d2, symbol d3, symbol d4,
                symbol d5, symbol d6, symbol d7
            ];

            Rvars = flatten entries vars Rpoly;
            d1 = Rvars#0; d2 = Rvars#1; d3 = Rvars#2; d4 = Rvars#3;
            d5 = Rvars#4; d6 = Rvars#5; d7 = Rvars#6;

            E = d1^2*d7 + d2*d3^2*d4*d6 + d2^5*d4^3*d5^6*d6;

            C1 = ideal(d5, d7*d1^2 + d4*d6*d2*d3^2);
            C2 = ideal(d4, d1);
            C3 = ideal(d7, d4);
            C4 = ideal(d7, d6);
            C5 = ideal(d7, d3 - imagUnit*d5^3*d4*d2^2);
            C6 = ideal(d7, d3 + imagUnit*d5^3*d4*d2^2);
            curves = {C1,C2,C3,C4,C5,C6};

            xval = d5^2*d4*d6^2*d7^3*d1;
            yval = d5*d4*d6^2*d7^2*d3;
            zval = d5^2*d4*d6*d7*d2;

        ) else if algString == "E6" then (

            Rpoly = K[
                symbol d1, symbol d2, symbol d3, symbol d4,
                symbol d5, symbol d6, symbol d7
            ];

            Rvars = flatten entries vars Rpoly;
            d1 = Rvars#0; d2 = Rvars#1; d3 = Rvars#2; d4 = Rvars#3;
            d5 = Rvars#4; d6 = Rvars#5; d7 = Rvars#6;

            E = d1^2 + d2^3*d4*d5^2*d6 + d3^4*d4^2;

            C1 = ideal(d5, d1 + imagUnit*d4*d3^2);
            C2 = ideal(d6, d1 + imagUnit*d4*d3^2);
            C3 = ideal(d7, d1^2 + d4*d5^2*d6*d2^3 + d4^2*d3^4);
            C4 = ideal(d6, d1 - imagUnit*d4*d3^2);
            C5 = ideal(d5, d1 - imagUnit*d4*d3^2);
            C6 = ideal(d4, d1);
            curves = {C1,C2,C3,C4,C5,C6};

            xval = d1*d4*d5^2*d6^4*d7^6;
            yval = d2*d4*d5^2*d6^3*d7^4;
            zval = d3*d4*d5*d6^2*d7^3;

        ) else if algString == "E7" then (

            Rpoly = K[
                symbol d1, symbol d2, symbol d3, symbol d4,
                symbol d5, symbol d6, symbol d7, symbol d8
            ];

            Rvars = flatten entries vars Rpoly;
            d1 = Rvars#0; d2 = Rvars#1; d3 = Rvars#2; d4 = Rvars#3;
            d5 = Rvars#4; d6 = Rvars#5; d7 = Rvars#6; d8 = Rvars#7;

            E = d1^2*d8 + d4*d5*d7*d2*(d4*d3^3 + d5*d2^2*d6^3);

            C1 = ideal(d4,d1);
            C2 = ideal(d4,d8);
            C3 = ideal(d7,d8);
            C4 = ideal(d5,d8);
            C5 = ideal(d5,d1);
            C6 = ideal(d6, d4^2*d5*d7*d2*d3^3 + d8*d1^2);
            C7 = ideal(d8, d4*d3^3 + d6^3*d5*d2^2);
            curves = {C1,C2,C3,C4,C5,C6,C7};

            xval = d6^3*d4*d5^2*d8^5*d7^4*d1;
            yval = d6^3*d4*d5^2*d8^3*d7^3*d2;
            zval = d6*d4*d5*d8^2*d7^2*d3;

        ) else if algString == "E8" then (

            Rpoly = K[
                symbol d1, symbol d2, symbol d3, symbol d4, symbol d5,
                symbol d6, symbol d7, symbol d8, symbol d9
            ];

            Rvars = flatten entries vars Rpoly;
            d1 = Rvars#0; d2 = Rvars#1; d3 = Rvars#2; d4 = Rvars#3;
            d5 = Rvars#4; d6 = Rvars#5; d7 = Rvars#6; d8 = Rvars#7; d9 = Rvars#8;

            E = d1^2*d9 + d4*d5*d6*d8*(d5*d3^3 + d4^2*d6*d2^5*d7^3);

            C1 = ideal(d5,d1);
            C2 = ideal(d5,d9);
            C3 = ideal(d8,d9);
            C4 = ideal(d6,d9);
            C5 = ideal(d6,d1);
            C6 = ideal(d7, d4*d5^2*d6*d8*d3^3 + d9*d1^2);
            C7 = ideal(d4,d1);
            C8 = ideal(d9, d7^3*d4^2*d6*d2^5 + d5*d3^3);
            curves = {C1,C2,C3,C4,C5,C6,C7,C8};

            xval = d7^6*d4*d9^8*d5^2*d6^4*d8^7*d1;
            yval = d7^4*d4*d9^5*d5^2*d6^3*d8^5*d3;
            zval = d7^3*d4*d9^3*d5*d6^2*d8^3*d2;

        ) else (
            print "Invalid choice. Please enter exactly A, D5, D6, E6, E7, or E8.";
            validChoice = false;
        );


        if validChoice then (

            phi = map(Rpoly, S, {xval, yval, zval});

            print "Enter polynomial in x,y,z, for example: y*(x + imagUnit*z^2)";
            print "Type quit or q to exit.";
            targetPolyString = read "Poly = ";

            if targetPolyString == "quit" or targetPolyString == "q" then (
                keepRunning = false;
            ) else (

                targetPolyInS = value targetPolyString;
                targetPoly = phi targetPolyInS;

                print "--- Chosen algebra ---";
                if algString == "A" then print concatenate("A", toString n) else print algString;

                print "--- Polynomial in C[x,y,z] ---";
                print targetPolyInS;

                print "--- Pulled-back polynomial in terms of the blow-up coordinates ---";
                print targetPoly;


                getValuation = (f, C, Eq) -> (
                    k := 0;
                    while not isSubset((C^k + ideal(Eq)) : ideal(f), C) do (
                        k = k + 1;
                    );
                    k - 1
                );

                targetVals = apply(curves, C -> getValuation(targetPoly, C, E));

                print "--- Ranks of the gauge nodes on the quiver, i.e. valuations (w_i) ---";
                print targetVals;


                Rvars = flatten entries vars Rpoly;

                pullbacks = apply(#curves, j -> (
                    C = curves#j;
                    w = targetVals#j;

                    -- Dynamically find all coordinate variables NOT in the curve C
                    nonCVars = 1_Rpoly;
                    scan(Rvars, v -> (
                        if not isSubset(ideal(v), C) then nonCVars = nonCVars * v
                    ));

                    -- The geometric symbolic-power-type ideal
                    Cw_sym = saturate(C^w + ideal(E), ideal(nonCVars));

                    -- Pull back via elimination
                    preimage(phi, Cw_sym)
                ));

                -- Global bounding ideal
                J = intersect(pullbacks);

                validMonomials = flatten entries basis(S/J);

                print "--- Basis for genuine deformations ---";
                print validMonomials;

                print "--- Number of independent deformations (nu in eq (6.2)) ---";
                print length validMonomials;

                print "";
                print "Computation finished. Returning to the beginning.";
            );
        );
    );
);

